Strong Stability Preserving Multistep Runge-Kutta Methods

High-order spatial discretizations with strong stability properties (such as monotonicity) are desirable for the solution of hyperbolic PDEs. Methods may be compared in terms of the strong stability preserving (SSP) time-step. We prove an upper bound on the SSP coefficient of explicit multistep Runge--Kutta methods of order two and above. Order conditions and monotonicity conditions for such methods are worked out in terms of the method coefficients. Numerical optimization is used to find optimized explicit methods of up to five steps, eight stages, and tenth order. These methods are tested on the advection and Buckley-Leverett equations, and the results for the observed total variation diminishing and positivity preserving time-step are presented.

==> Figures/MSRKexample1a.m <==
% Dalquist problem data for problem 1a in MSRK paper
clear all
p=[11 16 21 26 31 36 41]; p=p'
e4=1.0e+02*[0.145245524085503
   0.036881331565796
   0.013202670827304
   0.005820509018658
   0.002947481112215
   0.001647345106517
   0.000991154322692]

e5=[1.388965133026431
   0.244832571222560
   0.066682265962754
   0.023676853465531
   0.010028586848421
   0.004815084841539
   0.002538677047596]
e6=[0.416869991180192
   0.048634563536780
   0.009935887394022
   0.002825308576575
   0.000998297210572
   0.000411222011280
   0.000189855902136]
e7=[0.058986131870824
   0.005234676966666
   0.000856588697388
   0.000202745616207
   0.000061307498981
   0.000022063290999
   0.000009041991234]
e8=[0.020991177831093
   0.001266041065264
   0.000156542722834
   0.000029752377031
   0.000007513513083
   0.000002320899512
   0.000000833053491]
e9=[ 0.002075984808926
   0.000086035076947
   0.000008125730801
   0.000001250637069
   0.000000265485141
   0.000000070748683
   0.000000022329914]

plot(log10(p),log10(e4),'-+','LineWidth',2)
hold on
plot(log10(p),log10(e5),'-o','LineWidth',2)
hold on 
plot(log10(p),log10(e6),'-*','LineWidth',2)
hold on
plot(log10(p),log10(e7),'-^','LineWidth',2)
hold on
plot(log10(p),log10(e8),'-s','LineWidth',2)
hold on
plot(log10(p),log10(e9),'-d','LineWidth',2)
hleg1=legend('6s3k4p slope=3.79', '7s4k5p slope=4.80','8s3k6p slope=5.85','8s4k7p slope=6.69','9s4k8p slope=7.71','9s4k9p slope=8.71')
set(hleg1,'location','Best')
set(hleg1,'location','Best')
set(hleg1,'fontsize', 18)
 set(gca,'fontsize',18)
xlabel('log(N)','fontsize', 20)
ylabel('log(error)', 'fontsize', 20)
axis([1.03 1.62 -12 1.5 ])

==> Figures/MSRKexample1b.m <==
% van der Pol data for problem 1b in MSRK paper
%yinit = [0.5; 0];
%epsilon = 0.1;
%yp = @(y,t) [y(2);vanderpol.veps*((1-(y(1))^2)*y(2))-y(1)];
%t(end) = 4.0;
clear all
e4=[0.000068678546055
   0.000140115061704
   0.000015833393756
   0.000029049296097
   0.000005604126300
   0.000009424461225
   0.000002444214873
   0.000003916057899
   0.000001227163451
   0.000001907426337
   0.000000681238095
   0.000001036768772
   0.000000407672526
   0.000000610999576];
e5=1.0e-03 *[0.006439563981164
   0.003607316588494
   0.000925398903562
   0.000549240603775
   0.000232254054600
   0.000138349120604
   0.000077969670775
   0.000046718477698
   0.000031949122403
   0.000019109538896
   0.000014941987203
   0.000008943649876
   0.000007735057483
   0.000004624478023];
e6=1.0e-04 *[ 0.006374414611710
   0.012121466279602
   0.000531799434489
   0.001032023019543
   0.000093503250698
   0.000184074105958
   0.000024482033067
   0.000048647643691
   0.000008264926521
   0.000016350059084
   0.000003373315516
   0.000006494130789
   0.000001546979211
   0.000002931184462];
e7=1.0e-04 *[ 0.001825681386070
   0.002444392782144
   0.000106199585792
   0.000127790631826
   0.000013569341206
   0.000015905520095
   0.000002717547853
   0.000003188355691
   0.000000749724727
   0.000000841818559
   0.000000249169574
   0.000000282264767
   0.000000095395913
   0.000000108081877];
e8= 1.0e-04 *[0.000263332218253
   0.000535285230585
   0.000006483328319
   0.000016095906274
   0.000000488777907
   0.000001388279769
   0.000000073182571
   0.000000219025909
   0.000000018842219
   0.000000052224891
   0.000000005858022
   0.000000015329404
   0.000000002092909
   0.000000005260792];
e9=1.0e-05 *[ 0.000471365174670
   0.000869845209056
   0.000011009826384
   0.000021121500382
   0.000000735322914
   0.000001440297881
   0.000000092165164
   0.000000192729166
   0.000000016525670
   0.000000036132208];
e4=reshape(e4,2,7);
e5=reshape(e5,2,7);
e6=reshape(e6,2,7);
e7=reshape(e7,2,7);
e8=reshape(e8,2,7);
e9=reshape(e9,2,5);
e4=e4(2,:); 
e5=e5(2,:);
e6=e6(2,:);
e7=e7(2,:);
e8=e8(2,:);
e9=e9(2,:); 
p=[11,16,21,26,31,36,41];
p9=p(1:5);


plot(log10(p),log10(e4),'-+','LineWidth',2)
hold on
plot(log10(p),log10(e5),'-o','LineWidth',2)
plot(log10(p),log10(e6),'-*','LineWidth',2)
plot(log10(p),log10(e7),'-^','LineWidth',2)
plot(log10(p),log10(e8),'-s','LineWidth',2)
plot(log10(p9),log10(e9),'-d','LineWidth',2)
set(gca,'fontsize',18)
hleg1=legend('6s3k4p slope=4.12','7s4k5p slope=5.06','8s3k6p slope=6.31','8s4k7p slope=7.61','9s4k8p slope=8.74','8s5k9p slope=9.74')
set(gca,'fontsize',18)
xlabel('log(N)','fontsize', 20)
ylabel('log(error)', 'fontsize', 20)
axis([1.03 1.65 -12.75 1.5])




==> Figures/MSRKexample1c.m <==
% Spectral method data for problem 1c in MSRK paper
clear all
p=[11, 15, 21, 25, 31, 35, 41, 45]; p=p'
e4=[0.001676222777362
   0.000445872847476
   0.000108386256402
   0.000052480859700
   0.000021574609141
   0.000013097902593
   0.000006848782166
   0.000004681724990]
e5=1.0e-04 *[  0.983579661050919
   0.190127571190425
   0.032981571280354
   0.013425229249302
   0.004456920179935
   0.002398533843766
   0.001071770445979
   0.000667920970032];
e6=1.0e-04 *[0.210156006547987
   0.028225990754394
   0.003342487788138
   0.001121862560899
   0.000294697524322
   0.000139198939526
   0.000052552476363
   0.000029680425535];
e7= 1.0e-05 * [0.247066279220061
   0.024310381973303
   0.002066200956693
   0.000584211400624
   0.000124169101126
   0.000052033966887
   0.000016801807103
   0.000008654943679];
e8 =1.0e-06 * [0.608926870952898
   0.042811834816750
   0.002520736436513
   0.000590282018346
   0.000099607381973
   0.000036668033569
   0.000010029905797
   0.000004634594227]

e9=1.0e-07 *[  0.404005668328670
   0.020257450580023
   0.000843162871990
   0.000165464506463
   0.000022400786930
   0.000007269543431
   0.000001713066892
   0.000000851118482];

plot(log10(p),log10(e4),'-+','LineWidth',2)
hold on
plot(log10(p),log10(e5),'-o','LineWidth',2)
plot(log10(p),log10(e6),'-*','LineWidth',2)
plot(log10(p),log10(e7),'-^','LineWidth',2)
plot(log10(p),log10(e8),'-s','LineWidth',2)
plot(log10(p),log10(e9),'-d','LineWidth',2)
set(gca,'fontsize',18)
hleg1=legend('6s3k4p slope=4.17','7s4k5p slope=5.17','8s3k6p slope=6.28','8s4k7p slope=7.27','9s4k8p slope=8.35','9s4k9p slope=9.32')

xlabel('log(N)','fontsize', 20)
ylabel('log(error)', 'fontsize', 20)
axis([1.03 1.67 -13.5 -2.3])






==> Figures/rebucklyleverettpositivitytvdbreakdown/BL_Sort.m <==
function [S, K, P, all_data] = BL_Sort(data)
	
	method_directory = 'FINALmethods/';
	
	method_names = data{1};
	dt_tvd = data{2};
	dt_pos = data{3};
	
	% This subfunction will catagorize the method by it's name
	function [s,k,p] = skp(name)
		for i=1:20
			if strfind(name, sprintf('%is', i))
				s = i;
			end
			
			if strfind(name, sprintf('%ik', i))
				k = i;
			end
			
			if strfind(name, sprintf('%ip', i))
				p = i;
			end
		end
	end
	
	S = cell(1,20);
	K = cell(1,20);
	P = cell(1,20);
	all_data = {};
	
	% For each method in our list, catagorize it.
	for j=1:length(method_names)
		[s,k,p] = skp(method_names{j});
		
		S{s}(end+1) = j;
		K{k}(end+1) = j;
		P{p}(end+1) = j;
		
		method.name = method_names{j};
		method.s = s;
		method.k = k;
		method.p = p;
		method.dt_tvd = dt_tvd(j);
		method.dt_pos = dt_pos(j);
		
		method_details = load([method_directory, method_names{j}]);
		method.r = method_details.r;
		
		all_data{end+1} = method;
	end
	
	all_data = [all_data{:}];
	
end






==> Figures/rebucklyleverettpositivitytvdbreakdown/BL_Tables.m <==
clear all;
close all;

% Open the text file containing the data
fid = fopen('BL_Data.txt');
cdata = textscan(fid, '%s %f %f');

dtfe = 0.0025 ;


% Sort the data by stages (S), steps (K), and order (P)
% and create a structure array containing everything we want to know
% about the method
[S,K,P, sdata] = BL_Sort(cdata);

for p=3:8
	fprintf('P=%i\n\n', p);
	legend_titles = {};
	figure()
	
	% For printing the tables, figure out the maximum number
	% of stages we have in the data so we can print the appropriate
	% number of columns
	max_s = max([sdata([P{p}]).s]);
	
	% Create two cell arrays that will contain our output for each respective
	% table. The way we process the data interleaves the output, so instead
	% of printing immediately to the console we're going to print each 'line'
	% to its respective cell array, then print the entire table after we're done.
	obs_table = {};
	pred_table = {};
	
	% Print headings
%  	obs_table{end+1} = sprintf('%8s %s\n', 'K  \   S', sprintf('%-8i ', (1:max_s)));
%  	pred_table{end+1} = sprintf('%8s %s\n', 'K  \   S', sprintf('%-8i ', (1:max_s)));
	
	% Grab the colors MATLAB will use to plot the lines. This is so we can
	% pair each line up with the same color.
	colors = get(gca, 'ColorOrder');
	
	% Create a vector to put the graphics handles of each observed_dt plot.
	% This is so we can pair them up with the plot's legend().
	obs_plot_handles = [];
	
	first_loop = true;
	
	for k=3:5
	
		% Get the indicies of all the methods that have a p=p and k=k
		method_ids = intersect(P{p}, K{k});
		
		% Use those indices to pull the data.
		method_data = sdata(method_ids);
		
		% If there's no data, skip to the next k
		if length(method_data) == 0
			continue
		end
		
		% It's possible that we might get them a little bit
		% out of order. Sort by s value and get a mapping
		% so we can put things in order
		[s, map_idx] = sort([method_data.s]);
		dt_tvd = [method_data(map_idx).dt_tvd];
		r = [method_data(map_idx).r];
		
		% Only include anything that's between s=2..8
		included_values = (s>= 2) & (s<=10);
		s = s(included_values);
		r = r(included_values);
		dt_tvd = dt_tvd(included_values);
		
		
		% Print each output line to it's respective table.
		if first_loop
			obs_table{end+1} = sprintf('%8s %s\n', 'K  \   S', sprintf('%-8i ', s));
			pred_table{end+1} = sprintf('%8s %s\n', 'K  \   S', sprintf('%-8i ', s));
			first_loop = false;
		end
		
		
		obs_table{end+1} = sprintf('%-8i %s\n', k, sprintf('%f ', dt_tvd));
		pred_table{end+1} = sprintf('%-8i %s\n', k, sprintf('%f ', dtfe*r));
		
		% Plot.
		obs_plot_handles(end+1) = plot( s, dt_tvd, 'Color', colors(1,:), 'LineWidth', 2);
		hold on;
		pred_plot = plot( s, dtfe*r, '--', 'Color', colors(1,:), 'LineWidth', 2);		
		
		% Add the appropriate entry to the legend.
		legend_titles{end+1} = sprintf('k=%i', k);
		colors = circshift(colors, -1);
	end
	
	
	% Print the tables to the console
	
	fprintf('THIS OUTPUT IS MISLABLED!!!\n');
	fprintf('TABLES ARE FILLED FROM LEFT TO-RIGHT\n');
	fprintf('AND IF A K ROW ONLY HAS S=8, IT WILL BE ON\n');
	fprintf('THE LEFT, EVEN IF SUCCESSIVE ROWS HAVE S=4,5,6');
	
	fprintf('Observed DT\n');
	cellfun(@(line) fprintf('%s', line), obs_table);
	fprintf('\n');
	
	fprintf('Predicted DT\n');
	cellfun(@(line) fprintf('%s', line), pred_table);
	fprintf('\n');

	fprintf('\n\n');
	
	% Finish up the plot, and print it to a file.
	title( [ 'Max(\Delta{t}) versus R*\Delta{t}_{fe} ', sprintf('P=%i', p')]);
	ylabel('\Delta{t}')
	xlabel('Stages');
	legend( obs_plot_handles, legend_titles, 'Location', 'SouthEast' );
	print( sprintf('Kdtp%i.eps', p), '-deps2c')
end

==> Figures/untitled.m <==
A=[20   5.163e-04  3.298e-04  3.213e-04  3.227e-04  3.226e-04  3.225e-04
25   1.389e-04  4.511e-05  4.284e-05  4.297e-05  4.297e-05  4.297e-05
30  8.540e-05  1.009e-05  7.303e-06  7.370e-06  7.371e-06  7.371e-06
35   5.895e-05  4.364e-06  1.622e-06  1.662e-06 1.662e-06  1.662e-06
40   4.259e-05  2.602e-06  4.391e-07  4.599e-07  4.602e-07 4.601e-07];
for i=1:4
    B(i,1)=log(A(i+1,2)/A(i,2))/log(A(i+1,1)/A(i,1));
end


==> Figures/weno2D.m <==
% points   5s3k3p   6s3k4p   7s3k5p   8s3k6p   9s3k7p   10s3k8p  
% $10 \times 10$   7.009e-01   7.010e-01   7.010e-01   7.010e-01   7.010e-01   7.009e-01  
% $15 \times 15$   6.137e-01   4.600e-01   2.655e-01   2.690e-01   2.774e-01   2.773e-01  
% $20 \times 20$   3.501e-01   1.137e-01   1.083e-02   1.403e-02   1.575e-02   1.567e-02  
% $25 \times 25$   2.025e-01   4.176e-02   1.839e-03   1.188e-03   1.457e-03   1.433e-03  
% $30 \times 30$   1.229e-01   1.923e-02   9.362e-04   3.655e-04   3.612e-04   3.564e-04  
% $35 \times 35$   7.855e-02   1.014e-02   4.752e-04   1.656e-04   1.548e-04   1.544e-04  
% $40 \times 40$   5.276e-02   5.869e-03   2.363e-04   5.695e-05   5.280e-05   5.250e-05  
% $45 \times 45$   3.699e-02   3.634e-03   1.296e-04   2.108e-05   1.790e-05   1.770e-05  
% $50 \times 50$   2.687e-02   2.370e-03   7.633e-05   9.227e-06   6.624e-06   6.510e-06  
% $55 \times 55$   2.011e-02   1.611e-03   4.734e-05   4.705e-06   2.748e-06   2.686e-06  
% $60 \times 60$   1.544e-02   1.133e-03   3.060e-05   2.637e-06   1.254e-06   1.220e-06  
% $65 \times 65$   1.210e-02   8.194e-04   2.046e-05   1.573e-06   6.061e-07   5.859e-07  
% $70 \times 70$   9.659e-03   6.073e-04   1.409e-05   9.857e-07   3.066e-07   2.939e-07  
% $80 \times 80$   6.438e-03   3.540e-04   7.191e-06   4.327e-07   8.971e-08   8.437e-08  
% $90 \times 90$   4.504e-03   2.200e-04   3.971e-06   2.115e-07   3.098e-08   2.855e-08  
% $100 \times 100$   3.273e-03   1.438e-04   2.334e-06   1.118e-07   1.203e-08   1.083e-08  
A=[10   7.009e-01   7.010e-01   7.010e-01   7.010e-01   7.010e-01   7.009e-01
15   6.137e-01   4.600e-01   2.655e-01   2.690e-01   2.774e-01   2.773e-01  
20   3.501e-01   1.137e-01   1.083e-02   1.403e-02   1.575e-02   1.567e-02  
25   2.025e-01   4.176e-02   1.839e-03   1.188e-03   1.457e-03   1.433e-03  
30   1.229e-01   1.923e-02   9.362e-04   3.655e-04   3.612e-04   3.564e-04  
35   7.855e-02   1.014e-02   4.752e-04   1.656e-04   1.548e-04   1.544e-04  
40   5.276e-02   5.869e-03   2.363e-04   5.695e-05   5.280e-05   5.250e-05  
45   3.699e-02   3.634e-03   1.296e-04   2.108e-05   1.790e-05   1.770e-05  
50   2.687e-02   2.370e-03   7.633e-05   9.227e-06   6.624e-06   6.510e-06  
55   2.011e-02   1.611e-03   4.734e-05   4.705e-06   2.748e-06   2.686e-06  
60   1.544e-02   1.133e-03   3.060e-05   2.637e-06   1.254e-06   1.220e-06  
65   1.210e-02   8.194e-04   2.046e-05   1.573e-06   6.061e-07   5.859e-07  
70   9.659e-03   6.073e-04   1.409e-05   9.857e-07   3.066e-07   2.939e-07  
80   6.438e-03   3.540e-04   7.191e-06   4.327e-07   8.971e-08   8.437e-08  
90   4.504e-03   2.200e-04   3.971e-06   2.115e-07   3.098e-08   2.855e-08  
100   3.273e-03   1.438e-04   2.334e-06   1.118e-07   1.203e-08   1.083e-08  ];
for i=1:15
    for j=1:6
    B(i,j)=-log10(A(i+1,j+1)/A(i,j+1))/log10(A(i+1,1)/A(i,1));
    end
end
C(:,1)=A(:,1);
C(:,2)=A(:,2);
C(2:end,3)=B(:,1);
C(:,4)=A(:,3);
C(2:end,5)=B(:,2);
C(:,6)=A(:,4);
C(2:end,7)=B(:,3);
C(:,8)=A(:,5);
C(2:end,9)=B(:,4);
plot(log10(A(:,1)),log10(A(:,2)),'-*','LineWidth',2)
hold on
plot(log10(A(:,1)),log10(A(:,3)),'-s','LineWidth',2);
plot(log10(A(:,1)),log10(A(:,4)),'-d','LineWidth',2);
plot(log10(A(:,1)),log10(A(:,5)),'-o','LineWidth',2);
plot(log10(A(:,1)),log10(A(:,6)),'-x','LineWidth',2);
plot(log10(A(:,1)),log10(A(:,7)),'-^','LineWidth',2);
set(gca,'fontsize',18)
hleg1=legend('5s3k3p',   '6s3k4p',   '7s3k5p',   '8s3k6p',   '9s3k7p',   '10s3k8p')

xlabel('log(N)','fontsize', 20)
ylabel('log(error)', 'fontsize', 20)

==> figures/MSRKexample1a.m <==
% Dalquist problem data for problem 1a in MSRK paper
clear all
p=[11 16 21 26 31 36 41]; p=p'
e4=1.0e+02*[0.145245524085503
   0.036881331565796
   0.013202670827304
   0.005820509018658
   0.002947481112215
   0.001647345106517
   0.000991154322692]

e5=[1.388965133026431
   0.244832571222560
   0.066682265962754
   0.023676853465531
   0.010028586848421
   0.004815084841539
   0.002538677047596]
e6=[0.416869991180192
   0.048634563536780
   0.009935887394022
   0.002825308576575
   0.000998297210572
   0.000411222011280
   0.000189855902136]
e7=[0.058986131870824
   0.005234676966666
   0.000856588697388
   0.000202745616207
   0.000061307498981
   0.000022063290999
   0.000009041991234]
e8=[0.020991177831093
   0.001266041065264
   0.000156542722834
   0.000029752377031
   0.000007513513083
   0.000002320899512
   0.000000833053491]
e9=[ 0.002075984808926
   0.000086035076947
   0.000008125730801
   0.000001250637069
   0.000000265485141
   0.000000070748683
   0.000000022329914]

plot(log10(p),log10(e4),'-+','LineWidth',2)
hold on
plot(log10(p),log10(e5),'-o','LineWidth',2)
hold on 
plot(log10(p),log10(e6),'-*','LineWidth',2)
hold on
plot(log10(p),log10(e7),'-^','LineWidth',2)
hold on
plot(log10(p),log10(e8),'-s','LineWidth',2)
hold on
plot(log10(p),log10(e9),'-d','LineWidth',2)
hleg1=legend('6s3k4p slope=3.79', '7s4k5p slope=4.80','8s3k6p slope=5.85','8s4k7p slope=6.69','9s4k8p slope=7.71','9s4k9p slope=8.71')
set(hleg1,'location','Best')
set(hleg1,'location','Best')
set(hleg1,'fontsize', 18)
 set(gca,'fontsize',18)
xlabel('log(N)','fontsize', 20)
ylabel('log(error)', 'fontsize', 20)
axis([1.03 1.62 -12 1.5 ])

==> figures/MSRKexample1b.m <==
% van der Pol data for problem 1b in MSRK paper
%yinit = [0.5; 0];
%epsilon = 0.1;
%yp = @(y,t) [y(2);vanderpol.veps*((1-(y(1))^2)*y(2))-y(1)];
%t(end) = 4.0;
clear all
e4=[0.000068678546055
   0.000140115061704
   0.000015833393756
   0.000029049296097
   0.000005604126300
   0.000009424461225
   0.000002444214873
   0.000003916057899
   0.000001227163451
   0.000001907426337
   0.000000681238095
   0.000001036768772
   0.000000407672526
   0.000000610999576];
e5=1.0e-03 *[0.006439563981164
   0.003607316588494
   0.000925398903562
   0.000549240603775
   0.000232254054600
   0.000138349120604
   0.000077969670775
   0.000046718477698
   0.000031949122403
   0.000019109538896
   0.000014941987203
   0.000008943649876
   0.000007735057483
   0.000004624478023];
e6=1.0e-04 *[ 0.006374414611710
   0.012121466279602
   0.000531799434489
   0.001032023019543
   0.000093503250698
   0.000184074105958
   0.000024482033067
   0.000048647643691
   0.000008264926521
   0.000016350059084
   0.000003373315516
   0.000006494130789
   0.000001546979211
   0.000002931184462];
e7=1.0e-04 *[ 0.001825681386070
   0.002444392782144
   0.000106199585792
   0.000127790631826
   0.000013569341206
   0.000015905520095
   0.000002717547853
   0.000003188355691
   0.000000749724727
   0.000000841818559
   0.000000249169574
   0.000000282264767
   0.000000095395913
   0.000000108081877];
e8= 1.0e-04 *[0.000263332218253
   0.000535285230585
   0.000006483328319
   0.000016095906274
   0.000000488777907
   0.000001388279769
   0.000000073182571
   0.000000219025909
   0.000000018842219
   0.000000052224891
   0.000000005858022
   0.000000015329404
   0.000000002092909
   0.000000005260792];
e9=1.0e-05 *[ 0.000471365174670
   0.000869845209056
   0.000011009826384
   0.000021121500382
   0.000000735322914
   0.000001440297881
   0.000000092165164
   0.000000192729166
   0.000000016525670
   0.000000036132208];
e4=reshape(e4,2,7);
e5=reshape(e5,2,7);
e6=reshape(e6,2,7);
e7=reshape(e7,2,7);
e8=reshape(e8,2,7);
e9=reshape(e9,2,5);
e4=e4(2,:); 
e5=e5(2,:);
e6=e6(2,:);
e7=e7(2,:);
e8=e8(2,:);
e9=e9(2,:); 
p=[11,16,21,26,31,36,41];
p9=p(1:5);


plot(log10(p),log10(e4),'-+','LineWidth',2)
hold on
plot(log10(p),log10(e5),'-o','LineWidth',2)
plot(log10(p),log10(e6),'-*','LineWidth',2)
plot(log10(p),log10(e7),'-^','LineWidth',2)
plot(log10(p),log10(e8),'-s','LineWidth',2)
plot(log10(p9),log10(e9),'-d','LineWidth',2)
set(gca,'fontsize',18)
hleg1=legend('6s3k4p slope=4.12','7s4k5p slope=5.06','8s3k6p slope=6.31','8s4k7p slope=7.61','9s4k8p slope=8.74','8s5k9p slope=9.74')
set(gca,'fontsize',18)
xlabel('log(N)','fontsize', 20)
ylabel('log(error)', 'fontsize', 20)
axis([1.03 1.65 -12.75 1.5])




==> figures/MSRKexample1bVDP.m <==
% van der Pol data for problem 1b in MSRK paper
%yinit = [0.5; 0];
%epsilon = 0.1;
%yp = @(y,t) [y(2);vanderpol.veps*((1-(y(1))^2)*y(2))-y(1)];
%t(end) = 4.0;
clear all
e4=[0.000068678546055
   0.000140115061704
   0.000015833393756
   0.000029049296097
   0.000005604126300
   0.000009424461225
   0.000002444214873
   0.000003916057899
   0.000001227163451
   0.000001907426337
   0.000000681238095
   0.000001036768772
   0.000000407672526
   0.000000610999576];
e5=1.0e-03 *[0.006439563981164
   0.003607316588494
   0.000925398903562
   0.000549240603775
   0.000232254054600
   0.000138349120604
   0.000077969670775
   0.000046718477698
   0.000031949122403
   0.000019109538896
   0.000014941987203
   0.000008943649876
   0.000007735057483
   0.000004624478023];
e6=1.0e-04 *[ 0.006374414611710
   0.012121466279602
   0.000531799434489
   0.001032023019543
   0.000093503250698
   0.000184074105958
   0.000024482033067
   0.000048647643691
   0.000008264926521
   0.000016350059084
   0.000003373315516
   0.000006494130789
   0.000001546979211
   0.000002931184462];
e7=1.0e-04 *[ 0.001825681386070
   0.002444392782144
   0.000106199585792
   0.000127790631826
   0.000013569341206
   0.000015905520095
   0.000002717547853
   0.000003188355691
   0.000000749724727
   0.000000841818559
   0.000000249169574
   0.000000282264767
   0.000000095395913
   0.000000108081877];
e8= 1.0e-04 *[0.000263332218253
   0.000535285230585
   0.000006483328319
   0.000016095906274
   0.000000488777907
   0.000001388279769
   0.000000073182571
   0.000000219025909
   0.000000018842219
   0.000000052224891
   0.000000005858022
   0.000000015329404
   0.000000002092909
   0.000000005260792];
e9=1.0e-05 *[ 0.000471365174670
   0.000869845209056
   0.000011009826384
   0.000021121500382
   0.000000735322914
   0.000001440297881
   0.000000092165164
   0.000000192729166
   0.000000016525670
   0.000000036132208];
e4=reshape(e4,2,7);
e5=reshape(e5,2,7);
e6=reshape(e6,2,7);
e7=reshape(e7,2,7);
e8=reshape(e8,2,7);
e9=reshape(e9,2,5);
e4=e4(2,:); 
e5=e5(2,:);
e6=e6(2,:);
e7=e7(2,:);
e8=e8(2,:);
e9=e9(2,:); 
p=[11,16,21,26,31,36,41];
p9=p(1:5);


plot(log10(p),log10(e4),'-+','LineWidth',2)
hold on
plot(log10(p),log10(e5),'-o','LineWidth',2)
plot(log10(p),log10(e6),'-*','LineWidth',2)
plot(log10(p),log10(e7),'-^','LineWidth',2)
plot(log10(p),log10(e8),'-s','LineWidth',2)
plot(log10(p9),log10(e9),'-d','LineWidth',2)
set(gca,'fontsize',18)
hleg1=legend('6s3k4p slope=4.12','7s4k5p slope=5.06','8s3k6p slope=6.31','8s4k7p slope=7.61','9s4k8p slope=8.74','8s5k9p slope=9.74')
set(gca,'fontsize',18)
xlabel('log(N)','fontsize', 20)
ylabel('log(error)', 'fontsize', 20)
axis([1.03 1.65 -12.75 1.5])




==> figures/MSRKexample1bVDPtest.m <==
% % Vand der Pol Epsilon
% epsilon = 0.1;
% 
% % Refinements
% Ns = [10, 15, 20, 25, 30, 35, 40];
% 
% % Parameter for c*dt^(p/3)
% c = 0.1;
% 
% diary('convergence_output_log.txt');
% 
% methods_to_test = { '6s3k4p', '7s4k5p', '8s3k6p', '8s4k7p', '9s4k8p', '8s5k9p' };
% 
% for method=methods_to_test
% 
% 	method = method{:};
% 	dudt = SSP_Tools.Integrators.MSRK('coefficients', method, 'initial_integrator', 'RK3', 'mini_dt_type', 'compatible', 'mini_dt_c', c);
% 	problem = SSP_Tools.TestProblems.Vanderpol('epsilon', epsilon, 'integrator', dudt);
% 	Test = SSP_Tools.Tests.ConvergenceODE('problem', problem, 'refinements', Ns, 't', 4.0);
% 
% 	Test.run_test();
% 	
% 	% Print the test buffer to the console 
% 	cellfun(@fprintf, Test.output_buffer)
% 	results = Test.results;
% 	
% 	errors = [];
% 	
% 	for i=1:numel(results)
% 		errors(:,end+1) = results(i).error(:,end);
% 	end
% 	
% 	format long
% 	errors = reshape(errors, 1, 14)'
% 	
% end
% 
% diary('off');

%-----------------------


% van der Pol data for problem 1b in MSRK paper
%yinit = [0.5; 0];
%epsilon = 0.1;
%yp = @(y,t) [y(2);vanderpol.veps*((1-(y(1))^2)*y(2))-y(1)];
%t(end) = 4.0;
clear all
e4=1.0e-03*[  0.061395823198696
   0.140407740367443
   0.015788173680142
   0.028574815415572
   0.005593280952010
   0.009128349801824
   0.002440746113108
   0.003755218009049
   0.001225780901837
   0.001815261164051
   0.000680600242664
   0.000981247395393
   0.000407345688902
   0.000575733586194];
e5=1.0e-05 *[0.622790697774045
   0.270534633045605
   0.090365011057303
   0.043013328160368
   0.022395091420213
   0.011615850670221
   0.007497650245103
   0.004142169002241
   0.003049712693493
   0.001763337165173
   0.001421516310218
   0.000850059483914
   0.000732692517769
   0.000449533338331];
e6=  1.0e-05 *[ 0.041552055601857
   0.103787138822087
   0.004572662565261
   0.008574185528243
   0.000889981399688
   0.001492762563560
   0.000245338455107
   0.000387973658755
   0.000084985918303
   0.000129406541038
   0.000034521047132
   0.000051227805331
   0.000015779699769
   0.000022968876801];

e7= 1.0e-06 *[ 0.204853941199179
   0.047638558597907
   0.007693260972719
   0.004721231461335
   0.000700531410658
   0.000730559501783
   0.000105315978161
   0.000163654645391
   0.000021670498729
   0.000047340631415
   0.000005507316825
   0.000016460610652
   0.000001620481527
   0.000006560585408];

e8=  1.0e-07 *[ 0.119043521151774
   0.424874506688155
   0.001094777046795
   0.008345282798139
   0.000032244207304
   0.000445132819493
   0.000001153521723
   0.000039528380569
   0.000000256461519
   0.000004248268404
   0.000000269229083
   0.000000286992652
   0.000000163202785
   0.000000132671651];

e9= 1.0e-07 *[0.088938575948383
   0.665116996478865
   0.009331739270202
   0.010414913931278
   0.000742129691034
   0.000700370872408
   0.000095740637640
   0.000110855213897
   0.000017341128533
   0.000024925062014
   0.000004005684673
   0.000007024381077
   0.000001097455460
   0.000002362554596];


e4=reshape(e4,2,7);
e5=reshape(e5,2,7);
e6=reshape(e6,2,7);
e7=reshape(e7,2,7);
e8=reshape(e8,2,7);
e9=reshape(e9,2,7);
e4=e4(2,:); 
e5=e5(2,:);
e6=e6(2,:);
e7=e7(2,:);
e8=e8(2,:);
e9=e9(2,1:7); 
p=[11,16,21,26,31,36,41];
p9=p(1:7);


plot(log10(p),log10(e4),'r','LineWidth',2)
hold on
plot(log10(p),log10(e5),'b','LineWidth',2)
plot(log10(p),log10(e6),'g','LineWidth',2)
plot(log10(p),log10(e7),'m','LineWidth',2)
%plot(log10(p),log10(e8),'c','LineWidth',2)
plot(log10(p9),log10(e9),'c','LineWidth',2)
set(gca,'fontsize',18)
slope4=polyfit(log10(p),log10(e4),1);
slope4=abs(slope4(1));
slope5=polyfit(log10(p),log10(e5),1);
slope5=abs(slope5(1));
slope6=polyfit(log10(p),log10(e6),1);
slope6=abs(slope6(1));
slope7=polyfit(log10(p),log10(e7),1);
slope7=abs(slope7(1));
slope8=polyfit(log10(p),log10(e8),1);
slope8=abs(slope8(1));
slope9=polyfit(log10(p9),log10(e9),1);
slope9=abs(slope9(1));
hleg1=legend(sprintf('6s3k4p slope=%2.3g', slope4),sprintf('7s4k5p slope=%2.3g', slope5),...
    sprintf('8s3k6p slope=%2.3g', slope6),sprintf('8s4k7p slope=%2.3g', slope7),...
    sprintf('8s5k9p slope=%2.3g', slope9))
set(gca,'fontsize',18)
xlabel('log10(N)','fontsize', 20)
ylabel('log10(error)', 'fontsize', 20)
axis([1.03 1.65 -12.75 1.5])




==> figures/MSRKexample1bVDPtest2.m <==



% van der Pol data for problem 1b in MSRK paper
%yinit = [0.5; 0];
%epsilon = 0.1; with ODE45 exact solution starting values with
%abstol=1.e-14 and reltol=1.e-13.
%yp = @(y,t) [y(2);vanderpol.veps*((1-(y(1))^2)*y(2))-y(1)];
%t(end) = 4.0;
clear all
e4=1.0e-03 *[ 0.020167835263873
   0.037474765179235
   0.008237399747757
   0.013856683516944
   0.003940004181413
   0.006241683473740
   0.002109057190780
   0.003209194729958
   0.001227163458406
   0.001813962913877
   0.000761242715697
   0.001100922319253
   0.000496733811139
   0.000706213418133
   0.000337690558905
   0.000473551772739];

 e5=    1.0e-04 *[  0.012871942723924
   0.006120664909903
   0.003804041374122
   0.001935616234516
   0.001423468027895
   0.000766059248813
   0.000624857209308
   0.000351240873053
   0.000307823280199
   0.000178985158361
   0.000165457237911
   0.000098808742299
   0.000095209599649
   0.000058091299548
   0.000057870326309
   0.000035934581977];
e6=   1.0e-04 *[0.000624130979676
   0.001352734114168
   0.000154280609954
   0.000290683958015
   0.000049347461117
   0.000085867332134
   0.000018906562982
   0.000031239158482
   0.000008264849360
   0.000013165806778
   0.000003993733677
   0.000006190811752
   0.000002087719442
   0.000003168476592
   0.000001162634433
   0.000001734943855];
e7=     1.0e-05 *[ 0.001253610043550
   0.000804368949225
   0.000213745554589
   0.000160645940994
   0.000051324566819
   0.000043191944465
   0.000015578210943
   0.000014241713364
   0.000005601580311
   0.000005453582030
   0.000002288946810
   0.000002341288274
   0.000001033467756
   0.000001099736968
   0.000000504946085
   0.000000555794299];
 e8=  1.0e-05 *[ 0.000033364960794
   0.000111582049156
   0.000004841121948
   0.000007582323658
   0.000000899569308
   0.000000677902179
   0.000000214456231
   0.000000041866510
   0.000000062921890
   0.000000015237811
   0.000000022004620
   0.000000013045121
   0.000000008881784
   0.000000007915890
   0.000000004551914
   0.000000004363176];
e9=   1.0e-06 *[  0.000061243177196
   0.000055034365953
   0.000006400324715
   0.000006814993014
   0.000000987543380
   0.000001326716514
   0.000000206168416
   0.000000339395179
   0.000000058009153
   0.000000106914477
   0.000000023703262
   0.000000041133763
   0.000000012434498
   0.000000021316282
   0.000000012712054
    0.000000010547119];


nn=8
e4=reshape(e4,2,nn);
e5=reshape(e5,2,nn);
e6=reshape(e6,2,nn);
e7=reshape(e7,2,nn);
e8=reshape(e8,2,nn);
e9=reshape(e9,2,nn);
e4=e4(1,:); 
e5=e5(1,:);
e6=e6(1,:);
e7=e7(1,:);
e8=e8(1,:);
e9=e9(1,1:6); 
p=[14,18,22,26,30,34,38,42];
p9=p(1:6);


plot(log10(p),log10(e4),'r','LineWidth',2)
hold on
plot(log10(p),log10(e5),'b','LineWidth',2)
plot(log10(p),log10(e6),'g','LineWidth',2)
plot(log10(p),log10(e7),'m','LineWidth',2)
plot(log10(p),log10(e8),'c','LineWidth',2)
plot(log10(p9),log10(e9),'r','LineWidth',2)
set(gca,'fontsize',16)
slope4=polyfit(log10(p),log10(e4),1);
slope4=abs(slope4(1));
slope5=polyfit(log10(p),log10(e5),1);
slope5=abs(slope5(1));
slope6=polyfit(log10(p),log10(e6),1);
slope6=abs(slope6(1));
slope7=polyfit(log10(p),log10(e7),1);
slope7=abs(slope7(1));
slope8=polyfit(log10(p),log10(e8),1);
slope8=abs(slope8(1));
slope9=polyfit(log10(p9),log10(e9),1);
slope9=abs(slope9(1));
hleg1=legend(sprintf('6s3k4p slope=%2.3g', slope4),sprintf('7s4k5p slope=%2.3g', slope5),...
    sprintf('8s3k6p slope=%2.3g', slope6),sprintf('8s3k7p slope=%2.3g', slope7),...
    sprintf('9s4k8p slope=%2.3g', slope8),sprintf('9s4k9p slope=%2.3g', slope9))
set(gca,'fontsize',18)
xlabel('log10(N)','fontsize', 20)
ylabel('log10(error)', 'fontsize', 20)
axis([1.1 log10(45) -15.75 -4])




==> figures/MSRKexample1c.m <==
% Spectral method data for problem 1c in MSRK paper
clear all
p=[11, 15, 21, 25, 31, 35, 41, 45]; p=p'
e4=[0.001676222777362
   0.000445872847476
   0.000108386256402
   0.000052480859700
   0.000021574609141
   0.000013097902593
   0.000006848782166
   0.000004681724990]
e5=1.0e-04 *[  0.983579661050919
   0.190127571190425
   0.032981571280354
   0.013425229249302
   0.004456920179935
   0.002398533843766
   0.001071770445979
   0.000667920970032];
e6=1.0e-04 *[0.210156006547987
   0.028225990754394
   0.003342487788138
   0.001121862560899
   0.000294697524322
   0.000139198939526
   0.000052552476363
   0.000029680425535];
e7= 1.0e-05 * [0.247066279220061
   0.024310381973303
   0.002066200956693
   0.000584211400624
   0.000124169101126
   0.000052033966887
   0.000016801807103
   0.000008654943679];
e8 =1.0e-06 * [0.608926870952898
   0.042811834816750
   0.002520736436513
   0.000590282018346
   0.000099607381973
   0.000036668033569
   0.000010029905797
   0.000004634594227]

e9=1.0e-07 *[  0.404005668328670
   0.020257450580023
   0.000843162871990
   0.000165464506463
   0.000022400786930
   0.000007269543431
   0.000001713066892
   0.000000851118482];

plot(log10(p),log10(e4),'-+','LineWidth',2)
hold on
plot(log10(p),log10(e5),'-o','LineWidth',2)
plot(log10(p),log10(e6),'-*','LineWidth',2)
plot(log10(p),log10(e7),'-^','LineWidth',2)
plot(log10(p),log10(e8),'-s','LineWidth',2)
plot(log10(p),log10(e9),'-d','LineWidth',2)
set(gca,'fontsize',18)
hleg1=legend('6s3k4p slope=4.17','7s4k5p slope=5.17','8s3k6p slope=6.28','8s4k7p slope=7.27','9s4k8p slope=8.35','9s4k9p slope=9.32')

xlabel('log10(N)','fontsize', 20)
ylabel('log10(error)', 'fontsize', 20)
axis([1.03 1.67 -13.5 -2.3])






==> figures/MSRKexample1cSpectral.m <==
% Spectral method data for problem 1c in MSRK paper
clear all
p=[11, 15, 21, 25, 31, 35, 41, 45]; p=p'
e4=[0.001676222777362
   0.000445872847476
   0.000108386256402
   0.000052480859700
   0.000021574609141
   0.000013097902593
   0.000006848782166
   0.000004681724990]
e5=1.0e-04 *[  0.983579661050919
   0.190127571190425
   0.032981571280354
   0.013425229249302
   0.004456920179935
   0.002398533843766
   0.001071770445979
   0.000667920970032];
e6=1.0e-04 *[0.210156006547987
   0.028225990754394
   0.003342487788138
   0.001121862560899
   0.000294697524322
   0.000139198939526
   0.000052552476363
   0.000029680425535];
e7= 1.0e-05 * [0.247066279220061
   0.024310381973303
   0.002066200956693
   0.000584211400624
   0.000124169101126
   0.000052033966887
   0.000016801807103
   0.000008654943679];
e8 =1.0e-06 * [0.608926870952898
   0.042811834816750
   0.002520736436513
   0.000590282018346
   0.000099607381973
   0.000036668033569
   0.000010029905797
   0.000004634594227]

e9=1.0e-07 *[  0.404005668328670
   0.020257450580023
   0.000843162871990
   0.000165464506463
   0.000022400786930
   0.000007269543431
   0.000001713066892
   0.000000851118482];

plot(log10(p),log10(e4),'-+','LineWidth',2)
hold on
plot(log10(p),log10(e5),'-o','LineWidth',2)
plot(log10(p),log10(e6),'-*','LineWidth',2)
plot(log10(p),log10(e7),'-^','LineWidth',2)
plot(log10(p),log10(e8),'-s','LineWidth',2)
plot(log10(p),log10(e9),'-d','LineWidth',2)
set(gca,'fontsize',18)
hleg1=legend('6s3k4p slope=4.17','7s4k5p slope=5.17','8s3k6p slope=6.28','8s4k7p slope=7.27','9s4k8p slope=8.35','9s4k9p slope=9.32')

xlabel('log(N)','fontsize', 20)
ylabel('log(error)', 'fontsize', 20)
axis([1.03 1.67 -13.5 -2.3])






==> figures/MSRKexampleSpectral.m <==
% Spectral method data for problem 1c in MSRK paper
clear all
p=[11, 15, 21, 25, 31, 35, 41, 45]; p=p'
e4=[ 0.001702651751380
   0.000449776511569
   0.000108873297543
   0.000052666669380
   0.000021625486141
   0.000013121492375
   0.000006857751915
   0.000004686984082];
e5= 1.0e-04 *[0.907178097945637
   0.179550559026257
   0.031701538634674
   0.012987567028462
   0.004341746163286
   0.002343683213641
   0.001051119698948
   0.000656054591353];
e6= 1.0e-04 *[ 0.209419792936133
   0.028173744425561
   0.003339366459406
   0.001121126108096
   0.000294571714034
   0.000139151801270
   0.000052539373518
   0.000029673839972];
e7= 1.0e-05 *[0.248148148649378
   0.024392532401373
   0.002071247276360
   0.000585405810240
   0.000124371727305
   0.000052107813632
   0.000016821782976
   0.000008663731694];
e8 = 1.0e-06 *[ 0.609203453000498
   0.042821850973655
   0.002521026421959
   0.000590357275573
   0.000099656432487
   0.000036749084554
   0.000010092480076
   0.000004689437069];
e9=1.0e-07 *[0.403860190779282
   0.020251364906473
   0.000843206957730
   0.000165757338883
   0.000022422497331
   0.000007425555167
   0.000002156407483];
p9=p(1:end-1);
plot(log10(p),log10(e4),'r','LineWidth',2)
hold on
plot(log10(p),log10(e5),'b','LineWidth',2)
plot(log10(p),log10(e6),'g','LineWidth',2)
plot(log10(p),log10(e7),'m','LineWidth',2)
plot(log10(p),log10(e8),'c','LineWidth',2)
plot(log10(p9),log10(e9),'r','LineWidth',2)
set(gca,'fontsize',14)
slope4=polyfit(log10(p),log10(e4),1);
slope4=abs(slope4(1));
slope5=polyfit(log10(p),log10(e5),1);
slope5=abs(slope5(1));
slope6=polyfit(log10(p),log10(e6),1);
slope6=abs(slope6(1));
slope7=polyfit(log10(p),log10(e7),1);
slope7=abs(slope7(1));
slope8=polyfit(log10(p),log10(e8),1);
slope8=abs(slope8(1));
slope9=polyfit(log10(p9),log10(e9),1);
slope9=abs(slope9(1));
hleg1=legend(sprintf('6s3k4p slope=%2.3g', slope4),sprintf('7s4k5p slope=%2.3g', slope5),...
    sprintf('8s3k6p slope=%2.3g', slope6),sprintf('8s4k7p slope=%2.3g', slope7),...
    sprintf('9s4k8p slope=%2.3g', slope8),sprintf('9s4k9p slope=%2.3g', slope9))

xlabel('log10(N)','fontsize', 20)
ylabel('log10(error)', 'fontsize', 20)
axis([1.03 1.67 -13.5 -2.3])






==> figures/rebucklyleverettpositivitytvdbreakdown/BL_Sort.m <==
function [S, K, P, all_data] = BL_Sort(data)
	
	method_directory = 'FINALmethods/';
	
	method_names = data{1};
	dt_tvd = data{2};
	dt_pos = data{3};
	
	% This subfunction will catagorize the method by it's name
	function [s,k,p] = skp(name)
		for i=1:20
			if strfind(name, sprintf('%is', i))
				s = i;
			end
			
			if strfind(name, sprintf('%ik', i))
				k = i;
			end
			
			if strfind(name, sprintf('%ip', i))
				p = i;
			end
		end
	end
	
	S = cell(1,20);
	K = cell(1,20);
	P = cell(1,20);
	all_data = {};
	
	% For each method in our list, catagorize it.
	for j=1:length(method_names)
		[s,k,p] = skp(method_names{j});
		
		S{s}(end+1) = j;
		K{k}(end+1) = j;
		P{p}(end+1) = j;
		
		method.name = method_names{j};
		method.s = s;
		method.k = k;
		method.p = p;
		method.dt_tvd = dt_tvd(j);
		method.dt_pos = dt_pos(j);
		
		method_details = load([method_directory, method_names{j}]);
		method.r = method_details.r;
		
		all_data{end+1} = method;
	end
	
	all_data = [all_data{:}];
	
end






==> figures/rebucklyleverettpositivitytvdbreakdown/BL_Tables.m <==
clear all;
close all;

% Open the text file containing the data
fid = fopen('BL_Data.txt');
cdata = textscan(fid, '%s %f %f');

dtfe = 0.0025 ;


% Sort the data by stages (S), steps (K), and order (P)
% and create a structure array containing everything we want to know
% about the method
[S,K,P, sdata] = BL_Sort(cdata);

for p=3:8
	fprintf('P=%i\n\n', p);
	legend_titles = {};
	figure()
	
	% For printing the tables, figure out the maximum number
	% of stages we have in the data so we can print the appropriate
	% number of columns
	max_s = max([sdata([P{p}]).s]);
	
	% Create two cell arrays that will contain our output for each respective
	% table. The way we process the data interleaves the output, so instead
	% of printing immediately to the console we're going to print each 'line'
	% to its respective cell array, then print the entire table after we're done.
	obs_table = {};
	pred_table = {};
	
	% Print headings
%  	obs_table{end+1} = sprintf('%8s %s\n', 'K  \   S', sprintf('%-8i ', (1:max_s)));
%  	pred_table{end+1} = sprintf('%8s %s\n', 'K  \   S', sprintf('%-8i ', (1:max_s)));
	
	% Grab the colors MATLAB will use to plot the lines. This is so we can
	% pair each line up with the same color.
	colors = get(gca, 'ColorOrder');
	
	% Create a vector to put the graphics handles of each observed_dt plot.
	% This is so we can pair them up with the plot's legend().
	obs_plot_handles = [];
	
	first_loop = true;
	
	for k=3:5
	
		% Get the indicies of all the methods that have a p=p and k=k
		method_ids = intersect(P{p}, K{k});
		
		% Use those indices to pull the data.
		method_data = sdata(method_ids);
		
		% If there's no data, skip to the next k
		if length(method_data) == 0
			continue
		end
		
		% It's possible that we might get them a little bit
		% out of order. Sort by s value and get a mapping
		% so we can put things in order
		[s, map_idx] = sort([method_data.s]);
		dt_tvd = [method_data(map_idx).dt_tvd];
		r = [method_data(map_idx).r];
		
		% Only include anything that's between s=2..8
		included_values = (s>= 2) & (s<=10);
		s = s(included_values);
		r = r(included_values);
		dt_tvd = dt_tvd(included_values);
		
		
		% Print each output line to it's respective table.
		if first_loop
			obs_table{end+1} = sprintf('%8s %s\n', 'K  \   S', sprintf('%-8i ', s));
			pred_table{end+1} = sprintf('%8s %s\n', 'K  \   S', sprintf('%-8i ', s));
			first_loop = false;
		end
		
		
		obs_table{end+1} = sprintf('%-8i %s\n', k, sprintf('%f ', dt_tvd));
		pred_table{end+1} = sprintf('%-8i %s\n', k, sprintf('%f ', dtfe*r));
		
		% Plot.
		obs_plot_handles(end+1) = plot( s, dt_tvd, 'Color', colors(1,:), 'LineWidth', 2);
		hold on;
		pred_plot = plot( s, dtfe*r, '--', 'Color', colors(1,:), 'LineWidth', 2);		
		
		% Add the appropriate entry to the legend.
		legend_titles{end+1} = sprintf('k=%i', k);
		colors = circshift(colors, -1);
	end
	
	
	% Print the tables to the console
	
	fprintf('THIS OUTPUT IS MISLABLED!!!\n');
	fprintf('TABLES ARE FILLED FROM LEFT TO-RIGHT\n');
	fprintf('AND IF A K ROW ONLY HAS S=8, IT WILL BE ON\n');
	fprintf('THE LEFT, EVEN IF SUCCESSIVE ROWS HAVE S=4,5,6');
	
	fprintf('Observed DT\n');
	cellfun(@(line) fprintf('%s', line), obs_table);
	fprintf('\n');
	
	fprintf('Predicted DT\n');
	cellfun(@(line) fprintf('%s', line), pred_table);
	fprintf('\n');

	fprintf('\n\n');
	
	% Finish up the plot, and print it to a file.
	title( [ 'Max(\Delta{t}) versus R*\Delta{t}_{fe} ', sprintf('P=%i', p')]);
	ylabel('\Delta{t}')
	xlabel('Stages');
	legend( obs_plot_handles, legend_titles, 'Location', 'SouthEast' );
	print( sprintf('Kdtp%i.eps', p), '-deps2c')
end

==> figures/untitled.m <==
A=[20   5.163e-04  3.298e-04  3.213e-04  3.227e-04  3.226e-04  3.225e-04
25   1.389e-04  4.511e-05  4.284e-05  4.297e-05  4.297e-05  4.297e-05
30  8.540e-05  1.009e-05  7.303e-06  7.370e-06  7.371e-06  7.371e-06
35   5.895e-05  4.364e-06  1.622e-06  1.662e-06 1.662e-06  1.662e-06
40   4.259e-05  2.602e-06  4.391e-07  4.599e-07  4.602e-07 4.601e-07];
for i=1:4
    B(i,1)=log(A(i+1,2)/A(i,2))/log(A(i+1,1)/A(i,1));
end


==> figures/weno2D.m <==
% points   5s3k3p   6s3k4p   7s3k5p   8s3k6p   9s3k7p   10s3k8p  
% $10 \times 10$   7.009e-01   7.010e-01   7.010e-01   7.010e-01   7.010e-01   7.009e-01  
% $15 \times 15$   6.137e-01   4.600e-01   2.655e-01   2.690e-01   2.774e-01   2.773e-01  
% $20 \times 20$   3.501e-01   1.137e-01   1.083e-02   1.403e-02   1.575e-02   1.567e-02  
% $25 \times 25$   2.025e-01   4.176e-02   1.839e-03   1.188e-03   1.457e-03   1.433e-03  
% $30 \times 30$   1.229e-01   1.923e-02   9.362e-04   3.655e-04   3.612e-04   3.564e-04  
% $35 \times 35$   7.855e-02   1.014e-02   4.752e-04   1.656e-04   1.548e-04   1.544e-04  
% $40 \times 40$   5.276e-02   5.869e-03   2.363e-04   5.695e-05   5.280e-05   5.250e-05  
% $45 \times 45$   3.699e-02   3.634e-03   1.296e-04   2.108e-05   1.790e-05   1.770e-05  
% $50 \times 50$   2.687e-02   2.370e-03   7.633e-05   9.227e-06   6.624e-06   6.510e-06  
% $55 \times 55$   2.011e-02   1.611e-03   4.734e-05   4.705e-06   2.748e-06   2.686e-06  
% $60 \times 60$   1.544e-02   1.133e-03   3.060e-05   2.637e-06   1.254e-06   1.220e-06  
% $65 \times 65$   1.210e-02   8.194e-04   2.046e-05   1.573e-06   6.061e-07   5.859e-07  
% $70 \times 70$   9.659e-03   6.073e-04   1.409e-05   9.857e-07   3.066e-07   2.939e-07  
% $80 \times 80$   6.438e-03   3.540e-04   7.191e-06   4.327e-07   8.971e-08   8.437e-08  
% $90 \times 90$   4.504e-03   2.200e-04   3.971e-06   2.115e-07   3.098e-08   2.855e-08  
% $100 \times 100$   3.273e-03   1.438e-04   2.334e-06   1.118e-07   1.203e-08   1.083e-08  
A=[10   7.009e-01   7.010e-01   7.010e-01   7.010e-01   7.010e-01   7.009e-01
15   6.137e-01   4.600e-01   2.655e-01   2.690e-01   2.774e-01   2.773e-01  
20   3.501e-01   1.137e-01   1.083e-02   1.403e-02   1.575e-02   1.567e-02  
25   2.025e-01   4.176e-02   1.839e-03   1.188e-03   1.457e-03   1.433e-03  
30   1.229e-01   1.923e-02   9.362e-04   3.655e-04   3.612e-04   3.564e-04  
35   7.855e-02   1.014e-02   4.752e-04   1.656e-04   1.548e-04   1.544e-04  
40   5.276e-02   5.869e-03   2.363e-04   5.695e-05   5.280e-05   5.250e-05  
45   3.699e-02   3.634e-03   1.296e-04   2.108e-05   1.790e-05   1.770e-05  
50   2.687e-02   2.370e-03   7.633e-05   9.227e-06   6.624e-06   6.510e-06  
55   2.011e-02   1.611e-03   4.734e-05   4.705e-06   2.748e-06   2.686e-06  
60   1.544e-02   1.133e-03   3.060e-05   2.637e-06   1.254e-06   1.220e-06  
65   1.210e-02   8.194e-04   2.046e-05   1.573e-06   6.061e-07   5.859e-07  
70   9.659e-03   6.073e-04   1.409e-05   9.857e-07   3.066e-07   2.939e-07  
80   6.438e-03   3.540e-04   7.191e-06   4.327e-07   8.971e-08   8.437e-08  
90   4.504e-03   2.200e-04   3.971e-06   2.115e-07   3.098e-08   2.855e-08  
100   3.273e-03   1.438e-04   2.334e-06   1.118e-07   1.203e-08   1.083e-08  ];
for i=1:15
    for j=1:6
    B(i,j)=-log10(A(i+1,j+1)/A(i,j+1))/log10(A(i+1,1)/A(i,1));
    end
end
C(:,1)=A(:,1);
C(:,2)=A(:,2);
C(2:end,3)=B(:,1);
C(:,4)=A(:,3);
C(2:end,5)=B(:,2);
C(:,6)=A(:,4);
C(2:end,7)=B(:,3);
C(:,8)=A(:,5);
C(2:end,9)=B(:,4);
 plot(log10(A(:,1)),log10(A(:,2)),'c','LineWidth',2)
 hold on
 plot(log10(A(:,1)),log10(A(:,3)),'k','LineWidth',2);
 plot(log10(A(:,1)),log10(A(:,4)),'g','LineWidth',2);
 plot(log10(A(:,1)),log10(A(:,5)),'m','LineWidth',2);
 plot(log10(A(:,1)),log10(A(:,6)),'r','LineWidth',2);
 plot(log10(A(:,1)),log10(A(:,7)),'b','LineWidth',2);
 %plot(log10(A(:,1)),log10(A(:,2)),'k--','LineWidth',2)
% hold on
% plot(log10(A(:,1)),log10(A(:,3)),'-s','LineWidth',2);
% plot(log10(A(:,1)),log10(A(:,4)),'-d','LineWidth',2);
% plot(log10(A(:,1)),log10(A(:,5)),'-o','LineWidth',2);
% plot(log10(A(:,1)),log10(A(:,6)),'-x','LineWidth',2);
% plot(log10(A(:,1)),log10(A(:,7)),'-^','LineWidth',2);
set(gca,'fontsize',18)
hleg1=legend('5s3k3p',   '6s3k4p',   '7s3k5p',   '8s3k6p',   '9s3k7p',   '10s3k8p')

xlabel('log(N)','fontsize', 20)
ylabel('log(error)', 'fontsize', 20)
